TOI-954 b and K2-329 b: Short-Period Saturn-Mass Planets that Test whether Irradiation Leads to Inflation

We report the discovery of two short-period Saturn-mass planets, one transiting the G subgiant TOI-954 (TIC 44792534, $ V = 10.343 $, $ T = 9.78 $) observed in TESS sectors 4 and 5, and one transiting the G dwarf K2-329 (EPIC 246193072, $ V = 12.70 $, $ K = 10.67 $) observed in K2 campaigns 12 and 19. We confirm and characterize these two planets with a variety of ground-based archival and follow-up observations, including photometry, reconnaissance spectroscopy, precise radial velocity, and high-resolution imaging. Combining all available data, we find that TOI-954 b has a radius of $0.852_{-0.062}^{+0.053} \, R_{\mathrm{J}}$ and a mass of $0.174_{-0.017}^{+0.018} \, M_{\mathrm{J}}$ and is in a 3.68 day orbit, while K2-329 b has a radius of $0.774_{-0.024}^{+0.026} \, R_{\mathrm{J}}$ and a mass of $0.260_{-0.022}^{+0.020} \, M_{\mathrm{J}}$ and is in a 12.46 day orbit. As TOI-954 b is 30 times more irradiated than K2-329 b but more or less the same size, these two planets provide an opportunity to test whether irradiation leads to inflation of Saturn-mass planets and contribute to future comparative studies that explore Saturn-mass planets at contrasting points in their lifetimes.

==> anc/toi954_k2329_t03_mrt.txt <==
Title: TOI-954 b and K2-329 b: Short-Period Saturn-Mass Planets 
       that Test whether Irradiation Leads to Inflation  
Authors: Sha L., Huang C.X., Shporer A., Rodriguez J.E., Vanderburg A., 
    Brahm R., Hagelberg J., Matthews E.C., Ziegler C., Livingston J.H., 
    Stassun K.G., Wright D.J., Crane J.D., Espinoza N., Bouchy F., 
    Bakos G., Collins K.A., Zhou G., Bieryla A., Hartman J.D., Wittenmyer R.A.,
    Nielsen L.D., Plavchan P., Bayliss D., Sarkis P., Tan T.-G., Cloutier R., 
    Mancini L., Jordan A., Wang S., Henning T., Narita N., Penev K., Teske J.K.,
    Kane S.R., Mann A.W., Addison B.C., Tamura M., Horner J., Barbieri M., 
    Burt J.A., Diaz M.R., Crossfield I.J.M., Dragomir D., Drass H., 
    Feinstein A.D., Zhang H., Hart R., Kielkopf J.F., Jensen E.L.N., 
    Montet B.T., Ottoni G., Schwarz R.P., Rojas F., Lopez Fdez Nespral D., 
    Torres P., Mengel M.W., Udry S., Zapata A., Snoddy E., Okumura J., 
    Ricker G.R., Vanderspek R.K., Latham D.W., Winn J.N., Seager S., 
    Jenkins J.M., Colon K.D., Henze C.E., Krishnamurthy A., Ting E.B., 
    Vezie M., Villanueva S.
Table: PEST Photometric Measurements of EPIC 246193072 / K2-329
================================================================================
Byte-by-byte Description of file: toi954_k2329_t03_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label  Explanations
--------------------------------------------------------------------------------
   1- 13 F12.7  d       HJD    Heliocentric Julian Date at UTC, HJD-2,400,000
  15- 21 F7.4   mag     omag   Observed magnitude
  23- 28 F6.4   mag   e_omag   Uncertainty in omag
--------------------------------------------------------------------------------
58071.9943414 12.4795 0.0028 
58071.9958805 12.4784 0.0027 
58071.9974061 12.476  0.0027 
58071.9989486 12.4769 0.0026 
58072.0004769 12.4801 0.0026 
58072.0035502 12.4791 0.0026 
58072.0065972 12.4786 0.0026 
58072.0081422 12.4858 0.0026 
58072.0105639 12.4739 0.0026 
58072.0136167 12.4806 0.0025 
58072.0151562 12.4796 0.0026 
58072.0167014 12.4796 0.0026 
58072.0182275 12.488  0.0026 
58072.0197626 12.4888 0.0025 
58072.0213111 12.4856 0.0026 
58072.0228323 12.4875 0.0026 
58072.0243530 12.4852 0.0025 
58072.0268029 12.4946 0.0025 
58072.0283283 12.4975 0.0026 
58072.0298796 12.4847 0.0025 
58072.0314200 12.4853 0.0025 
58072.0329524 12.4924 0.0026 
58072.0344828 12.4899 0.0025 
58072.0360143 12.4882 0.0025 
58072.0375664 12.4909 0.0025 
58072.0391149 12.4869 0.0026 
58072.0406562 12.4908 0.0025 
58072.0431032 12.4904 0.0025 
58072.0446452 12.4909 0.0025 
58072.0461702 12.4891 0.0025 
58072.0477101 12.485  0.0025 
58072.0492365 12.4907 0.0025 
58072.0507722 12.4895 0.0025 
58072.0523084 12.4847 0.0025 
58072.0538298 12.4874 0.0025 
58072.0553637 12.4916 0.0025 
58072.0568884 12.4872 0.0025 
58072.0593443 12.4892 0.0025 
58072.0608676 12.4928 0.0025 
58072.0624086 12.4914 0.0025 
58072.0654738 12.487  0.0025 
58072.0669994 12.4911 0.0025 
58072.0685242 12.4922 0.0025 
58072.0715924 12.4952 0.0025 
58072.0731286 12.4901 0.0025 
58072.0755669 12.4903 0.0025 
58072.0771040 12.4863 0.0027 
58072.0786476 12.493  0.0025 
58072.0801743 12.4925 0.0025 
58072.0816990 12.4945 0.0025 
58072.0832200 12.4923 0.0025 
58072.0847474 12.4907 0.0025 
58072.0862930 12.492  0.0025 
58072.0878173 12.4933 0.0025 
58072.0893434 12.4869 0.0025 
58072.0918190 12.4866 0.0025 
58072.0933668 12.4951 0.0025 
58072.0964394 12.4883 0.0025 
58072.0979634 12.4932 0.0025 
58072.0994973 12.4858 0.0025 
58072.1010442 12.492  0.0025 
58072.1025928 12.4912 0.0025 
58072.1056665 12.4938 0.0026 
58072.1081175 12.4947 0.0025 
58072.1096413 12.4981 0.0026 
58072.1111692 12.489  0.0026 
58072.1142362 12.4874 0.0026 
58072.1157563 12.4878 0.0026 
58072.1172837 12.4889 0.0026 
58072.1203606 12.4896 0.0026 
58072.1243679 12.4926 0.0027 
58072.1259057 12.4877 0.0028 
58072.1274492 12.4928 0.0028 
58072.1289738 12.4844 0.0028 
58072.1305055 12.4927 0.0028 
58072.1320372 12.4901 0.0029 
58072.1335837 12.4741 0.0032 
58072.1351088 12.4887 0.0038 
58072.1366385 12.485  0.0042 
58072.1381662 12.4822 0.0036 
58072.1406087 12.4848 0.0037 
58072.1421608 12.4773 0.0034 
58072.1436845 12.4787 0.003  
58072.1452132 12.4857 0.0029 
58072.1467364 12.4819 0.0028 
58072.1482581 12.48   0.0027 
58072.1498001 12.4783 0.0028 
58072.1513304 12.4753 0.0029 
58072.1528724 12.4819 0.0031 
58072.1543963 12.4778 0.0036 
58072.1568595 12.4826 0.0033 
58072.1583964 12.4773 0.0032 
58072.1599245 12.4841 0.0032 
58072.1614544 12.4685 0.0035 
58072.1629758 12.4772 0.0032 
58072.1645214 12.484  0.0031 
58072.1660795 12.4775 0.003  
58072.1676161 12.4803 0.003  
58072.1691422 12.4777 0.0031 
58072.1706677 12.477  0.0032 
58072.1731090 12.4766 0.0032 
58072.1746313 12.4803 0.0032 
58072.1761544 12.4776 0.0034 
58072.1776852 12.4769 0.0038 
58072.1792135 12.4869 0.0047 
58072.1838099 12.4644 0.0044 
58072.1853354 12.4835 0.0042 
58072.1868588 12.4723 0.0039 
58072.1893273 12.4728 0.0036 
58072.1908626 12.4688 0.0032 
58072.1924032 12.4761 0.0033 
58072.1939304 12.4737 0.0034 
58072.1954538 12.4792 0.0034 
58072.1970017 12.484  0.0037 
58072.1985384 12.4687 0.0036 
58072.2000645 12.4898 0.0039 
58072.2015888 12.4822 0.0048 


==> anc/toi954_k2329_t05_mrt.txt <==
Title: TOI-954 b and K2-329 b: Short-Period Saturn-Mass Planets 
       that Test whether Irradiation Leads to Inflation  
Authors: Sha L., Huang C.X., Shporer A., Rodriguez J.E., Vanderburg A., 
    Brahm R., Hagelberg J., Matthews E.C., Ziegler C., Livingston J.H., 
    Stassun K.G., Wright D.J., Crane J.D., Espinoza N., Bouchy F., 
    Bakos G., Collins K.A., Zhou G., Bieryla A., Hartman J.D., Wittenmyer R.A.,
    Nielsen L.D., Plavchan P., Bayliss D., Sarkis P., Tan T.-G., Cloutier R., 
    Mancini L., Jordan A., Wang S., Henning T., Narita N., Penev K., Teske J.K.,
    Kane S.R., Mann A.W., Addison B.C., Tamura M., Horner J., Barbieri M., 
    Burt J.A., Diaz M.R., Crossfield I.J.M., Dragomir D., Drass H., 
    Feinstein A.D., Zhang H., Hart R., Kielkopf J.F., Jensen E.L.N., 
    Montet B.T., Ottoni G., Schwarz R.P., Rojas F., Lopez Fdez Nespral D., 
    Torres P., Mengel M.W., Udry S., Zapata A., Snoddy E., Okumura J., 
    Ricker G.R., Vanderspek R.K., Latham D.W., Winn J.N., Seager S., 
    Jenkins J.M., Colon K.D., Henze C.E., Krishnamurthy A., Ting E.B., 
    Vezie M., Villanueva S.
Table: Precise Radial Velocity Measurements of TOI-954
================================================================================
Byte-by-byte Description of file: toi954_k2329_t05_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label  Explanations
--------------------------------------------------------------------------------
   1- 16 F16.8  d       BJD    Barycentric Julian Date of observation (1)
  18- 28 F11.5  m/s     RV     Absolute relative motion (2)
  30- 37 F8.5   m/s   e_RV     Uncertainty in RV
  39- 55 A17    ---     Tel    Telescope/Instrument
--------------------------------------------------------------------------------
Note (1): The MINERVA-Australis measurement at BJD TDB 2,458,798.2173 is
    excluded from the global model because it is a > 4{sigma} outlier.
Note (2): The radial velocities given represent absolute relative motion to
    the solar system barycenter, except for those from MINERVA-Australis and
    PFS, where the mean relative motion has been subtracted. See Table 4 for
    the constant radial velocity offsets derived by the global model for
    each instrument.
--------------------------------------------------------------------------------
2458536.59568    -8812.91816  8.13894 CHIRON            
2458538.60658    -8839.10797 17.70062 CHIRON            
2458539.60827    -8800.58690 14.49605 CHIRON            
2458540.59466    -8818.69516 18.01763 CHIRON            
2458541.57702    -8844.42831 13.41980 CHIRON            
2458714.906319   -7347.17     8.83    CORALIE           
2458716.832690   -7329.20     9.01    CORALIE           
2458718.846938   -7369.61     8.71    CORALIE           
2458727.837791   -7325.22     8.84    CORALIE           
2458729.867972   -7373.46     9.72    CORALIE           
2458730.875885   -7334.57    11.22    CORALIE           
2458739.756150   -7360.71    11.34    CORALIE           
2458740.811585   -7361.33    10.84    CORALIE           
2458741.835606   -7339.48    10.79    CORALIE           
2458744.829962   -7349.56    11.96    CORALIE           
2458745.737422   -7321.07    35.27    CORALIE           
2458746.749066   -7325.21    14.84    CORALIE           
2458747.815505   -7383.09    12.90    CORALIE           
2458751.740085   -7355.34    15.11    CORALIE           
2458752.761760   -7361.95     9.22    CORALIE           
2458753.728396   -7302.87    17.82    CORALIE           
2458754.766691   -7365.72    10.48    CORALIE           
2458755.885741   -7363.77     9.77    CORALIE           
2458756.781573   -7332.19    12.27    CORALIE           
2458753.799037   -7303.56     3.63    HARPS             
2458754.756737   -7324.01     2.46    HARPS             
2458755.813724   -7340.08     1.49    HARPS             
2458756.749928   -7310.85     2.72    HARPS             
2458735.11924305    32.749    5.2134  MINERVA-Australis 
2458737.17597222    -3.6402   4.8895  MINERVA-Australis 
2458741.08650462    20.146    9.9089  MINERVA-Australis 
2458742.09328703    34.614   13.336   MINERVA-Australis 
2458743.08164351    27.424   10.512   MINERVA-Australis 
2458758.09859953     1.6529   9.5847  MINERVA-Australis 
2458776.07408564    35.803    8.5726  MINERVA-Australis 
2458777.15123842     7.3249   4.8943  MINERVA-Australis 
2458795.08677083    -7.3261   5.2078  MINERVA-Australis 
2458796.16503472   -25.319    4.4132  MINERVA-Australis 
2458797.08497685   -12.976    4.3832  MINERVA-Australis 
2458798.21734953   -38.352    4.4889  MINERVA-Australis 
2458675.92609        8.36     1.44    PFS               
2458679.92171       10.10     1.17    PFS               
2458682.90503       -8.29     1.08    PFS               
2458683.94257        6.87     1.37    PFS               
2458684.94079      -32.33     0.90    PFS               
2458737.88787      -18.21     1.34    PFS               
2458738.83838        0.00     1.27    PFS               
2458741.83181      -14.90     1.13    PFS               


==> anc/toi954_k2329_t06_mrt.txt <==
Title: TOI-954 b and K2-329 b: Short-Period Saturn-Mass Planets 
       that Test whether Irradiation Leads to Inflation  
Authors: Sha L., Huang C.X., Shporer A., Rodriguez J.E., Vanderburg A., 
    Brahm R., Hagelberg J., Matthews E.C., Ziegler C., Livingston J.H., 
    Stassun K.G., Wright D.J., Crane J.D., Espinoza N., Bouchy F., 
    Bakos G., Collins K.A., Zhou G., Bieryla A., Hartman J.D., Wittenmyer R.A.,
    Nielsen L.D., Plavchan P., Bayliss D., Sarkis P., Tan T.-G., Cloutier R., 
    Mancini L., Jordan A., Wang S., Henning T., Narita N., Penev K., Teske J.K.,
    Kane S.R., Mann A.W., Addison B.C., Tamura M., Horner J., Barbieri M., 
    Burt J.A., Diaz M.R., Crossfield I.J.M., Dragomir D., Drass H., 
    Feinstein A.D., Zhang H., Hart R., Kielkopf J.F., Jensen E.L.N., 
    Montet B.T., Ottoni G., Schwarz R.P., Rojas F., Lopez Fdez Nespral D., 
    Torres P., Mengel M.W., Udry S., Zapata A., Snoddy E., Okumura J., 
    Ricker G.R., Vanderspek R.K., Latham D.W., Winn J.N., Seager S., 
    Jenkins J.M., Colon K.D., Henze C.E., Krishnamurthy A., Ting E.B., 
    Vezie M., Villanueva S.
Table: Precise Radial Velocity Measurements of EPIC 246193072 / K2-329
================================================================================
Byte-by-byte Description of file: toi954_k2329_t06_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label  Explanations
--------------------------------------------------------------------------------
   1- 16 F16.8  d       BJD    Barycentric Julian Date of observation
  18- 26 F9.2   m/s     RV     Absolute relative motion (1)
  28- 32 F5.2   m/s   e_RV     Uncertainty in RV
  34- 38 A5     ---     Tel    Telescope/Instrument
--------------------------------------------------------------------------------
Note (1): The radial velocities given represent absolute relative motion to
    the solar system barycenter, except for those from PFS, where the mean
    relative motion has been subtracted. See Table 4 for the constant radial
    velocity offsets derived by the global model for each instrument.
--------------------------------------------------------------------------------
2458040.70773863 -16990.7  10.5  FEROS 
2458063.59792602 -17046.9   9.3  FEROS 
2458064.54347944 -17008.4   9.1  FEROS 
2458064.61015499 -17001.6   9.5  FEROS 
2458065.63009163 -16991.1  10.6  FEROS 
2458065.57747400 -16978.0   9.0  FEROS 
2458067.51507559 -16972.5   8.1  FEROS 
2458073.51680660 -17044.5   7.7  FEROS 
2458261.90205817 -17043.0   7.6  FEROS 
2458262.90253453 -16999.1   7.5  FEROS 
2458262.88111421 -16986.3   8.3  FEROS 
2458262.92396402 -17020.9   7.6  FEROS 
2458263.90571009 -16992.3   7.6  FEROS 
2458263.92368049 -16980.6   7.5  FEROS 
2458263.88775467 -16995.1   7.5  FEROS 
2458264.85218595 -17021.5   8.9  FEROS 
2458264.87014076 -17000.3   8.0  FEROS 
2458264.88809828 -16996.0   8.2  FEROS 
2458264.83421933 -16995.5   9.1  FEROS 
2458265.91063007 -17005.3   8.2  FEROS 
2458265.85674146 -17025.6   9.0  FEROS 
2458265.89267519 -17006.7   9.3  FEROS 
2458265.87470911 -17004.9   8.5  FEROS 
2458311.86733030 -17005.6   7.7  FEROS 
2458312.83754233 -17014.2   7.1  FEROS 
2458313.81862457 -17002.4   7.5  FEROS 
2458314.78898939 -17003.7   9.2  FEROS 
2458063.53094302 -17009.9   5.2  HARPS 
2458064.52324815 -16987.5   6.8  HARPS 
2458066.52560427 -16985.0   8.6  HARPS 
2458067.55479447 -16972.1   5.5  HARPS 
2458314.80212100 -16964.4   8.5  HARPS 
2458316.79691151 -16974.2  17.3  HARPS 
2458321.73828811 -16995.9  19.8  HARPS 
2458322.75617163 -16993.3  17.2  HARPS 
2458323.74986105 -17002.3  12.2  HARPS 
2458332.75758515 -16970.9   7.3  HARPS 
2458333.80634123 -16988.3   7.3  HARPS 
2458366.64961358 -16954.1   6.8  HARPS 
2458367.64086452 -16960.8   7.3  HARPS 
2458262.89585       -18.20  2.40 PFS   
2458264.89722        -1.71  2.67 PFS   
2458295.92099        -1.29  1.44 PFS   
2458297.89449       -23.55  1.48 PFS   
2458298.87651       -24.14  1.51 PFS   
2458355.79845        26.91  1.51 PFS   
2458406.56625        17.06  2.02 PFS   
2458408.56428        -0.47  2.01 PFS   
2458415.55544        17.61  1.71 PFS   
2458417.55814        25.62  2.11 PFS   

